Launching Adversarial Attacks against Network Intrusion Detection Systems for IoT

As the internet continues to be populated with new devices and emerging technologies, the attack surface grows exponentially. Technology is shifting towards a profit-driven Internet of Things market where security is an afterthought. Traditional defending approaches are no longer sufficient to detect both known and unknown attacks to high accuracy. Machine learning intrusion detection systems have proven their success in identifying unknown attacks with high precision. Nevertheless, machine learning models are also vulnerable to attacks. Adversarial examples can be used to evaluate the robustness of a designed model before it is deployed. Further, using adversarial examples is critical to creating a robust model designed for an adversarial environment. Our work evaluates both traditional machine learning and deep learning models' robustness using the Bot-IoT dataset. Our methodology included two main approaches. First, label poisoning, used to cause incorrect classification by the model. Second, the fast gradient sign method, used to evade detection measures. The experiments demonstrated that an attacker could manipulate or circumvent detection with significant probability.

==> code/LinearSVC.py <==
from sklearn.svm import SVC 
from sklearn.metrics import cross_val_score

clf = SVC(kernel='linear',C=1, max_iter=1000, 
          class_weight='balanced').fit(X_train, y_train)
          
np.mean(cross_val_score(clf, X, y, cv=4))

==> code/MinMaxScaler.py <==
from sklearn.preprocessing import MinMaxScaler
import numpy as np 

def MMScaler(data):
    scaler = MinMaxScaler()
    data_scaled = np.array(scaler.fit_transform(data))
    
    return data_scaled

==> code/OneHotEncoder.py <==
from sklearn.preprocessing import OneHotEncoder

def OHEncoder(data):
    oneHot = OneHotEncoder()
    OHEncoded = oneHot.fit_transform(data).toarray()

    return OHEncoded

==> code/customScores.py <==
from keras import backend as K

def recall_m(y_true, y_pred):
    true_positives = K.sum(K.round(K.clip(y_true * y_pred, 0, 1)))
    possible_positives = K.sum(K.round(K.clip(y_true, 0, 1)))
    recall = true_positives / (possible_positives + K.epsilon())
    return recall

def precision_m(y_true, y_pred):
    true_positives = K.sum(K.round(K.clip(y_true * y_pred, 0, 1)))
    predicted_positives = K.sum(K.round(K.clip(y_pred, 0, 1)))
    precision = true_positives / (predicted_positives + K.epsilon())
    return precision

def f1_m(y_true, y_pred):
    precision = precision_m(y_true, y_pred)
    recall = recall_m(y_true, y_pred)
    return 2*((precision*recall)/(precision+recall+K.epsilon()))
